Auto-Pipeline: Synthesizing Complex Data Pipelines By-Target Using Reinforcement Learning and Search

Recent work has made significant progress in helping users to automate single data preparation steps, such as string-transformations and table-manipulation operators (e.g., Join, GroupBy, Pivot, etc.). We in this work propose to automate multiple such steps end-to-end, by synthesizing complex data pipelines with both string transformations and table-manipulation operators. We propose a novel "by-target" paradigm that allows users to easily specify the desired pipeline, which is a significant departure from the traditional by-example paradigm. Using by-target, users would provide input tables (e.g., csv or json files), and point us to a "target table" (e.g., an existing database table or BI dashboard) to demonstrate how the output from the desired pipeline would schematically "look like". While the problem is seemingly underspecified, our unique insight is that implicit table constraints such as FDs and keys can be exploited to significantly constrain the space to make the problem tractable. We develop an Auto-Pipeline system that learns to synthesize pipelines using reinforcement learning and search. Experiments on large numbers of real pipelines crawled from GitHub suggest that Auto-Pipeline can successfully synthesize 60-70% of these complex pipelines with up to 10 steps.

==> figures/draw_trend.py <==
import matplotlib.pyplot as plt
import matplotlib.lines as mlines
from scipy.interpolate import make_interp_spline, BSpline
import numpy as np
data1 = """Length	1	2	3	4	5	6-8	9+ 
AutoPipeline-Search	89	89	88	76	73	66	55
AutoPipeline-SL	89	88	82	70	73	61	53
AutoPipeline-RL	89	89	86	77	75	68	54
Augo-Suggest	44	11	18	16	8	65	49
SQL-by-example	41	37	25	0	0	0	0
SQL-by-example-UB	84	82	73	53	62	32	6
QBO-UB	38	5	18	11	6	26	6"""

data2 = """Length	1	2	3	4	5	6-8	9+
AutoPipeline-Search	0.88	0.89	0.79	0.67	0.67	0.63	0.54
AutoPipeline-SL	0.88	0.83	0.79	0.62	0.64	0.576	0.53
AutoPipeline-RL	0.89	0.89	0.793	0.68	0.7	0.67	0.54
Augo-Suggest	0.44	0.11	0.18	0.16	0.06	0.63	0.48
SQL-by-example	0.41	0.37	0.25	0	0	0	0
SQL-by-example-UB	0.84	0.82	0.73	0.53	0.62	0.32	0.06
QBO-UB	0.38	0.05	0.18	0.11	0.06	0.26	0.06"""

data3 = '''latency	1	2	3	4	5	6-8	9+
Original Time	0.265	0.15	0.17	0.22	0.14	0.09	0.08
AutoPipeline-Search	1.81	3.52	14	16	25	32	47
AutoPipeline-SL	2	4	10	15	25	55	48
AutoPipeline-RL	2.07	3.81	17.38	18.85	27	49	50
Augo-Suggest	2.35	13.5	19.6	30	52	44	29
SQL-by-example	39.89	44.31	72.2133'''

data_dic = {
  "Accuracy": data1,
  "MRR": data2,
  "Latency": data3
}
linestypes = {
  'AutoPipeline-Search': ['-', 'o', '#4d8bf4'],
  'AutoPipeline-SL': ['-', 's', '#eb4a3b'],
  'AutoPipeline-RL': ['-', '^', '#fbbf1a'],
  'Augo-Suggest': ['-', 'd', '#f6a997'],
  'SQL-by-example': ['-', 'p', '#3cab59'],
  'SQL-by-example-UB': ['-.', '','#3cab59'],
  'QBO-UB': ['--', '','black'],
  'Original Time': ['-', '*', 'black']
}
fz = 14
def draw(data, title, suffix2='comp'):
  if title == 'Accuracy':
    suffix = ' (%)'
    value_range = [0, 100]
  elif title == "Latency":
    suffix = ' (s)'
    value_range = [-1, 80]
  else:
    suffix = ''
    value_range = [0, 1]
  data = data.split("\n")
  xx = data[0].split("	")[1:]
  x = [1, 2, 3, 4, 5, 6, 7]
  legends = []
  fig, ax = plt.subplots()

  right_side = ax.spines["right"]
  right_side.set_visible(False)
  upper_side = ax.spines["top"]
  upper_side.set_visible(False)

  for index, d in enumerate(data[1:]):
      ds = d.split("	")
      category = ds[0]
      y = [float(dd) for dd in ds[1:]]

      tmp_x = x[:len(y)]
      xnew = np.linspace(min(tmp_x), max(tmp_x), 200) 

      #define spline
      spl = make_interp_spline(tmp_x, y, k=2)
      y_smooth = spl(xnew)

      #create smooth line chart 
      ls = linestypes[category][0]
      m = linestypes[category][1]
      color = linestypes[category][2]
      l, = plt.plot(tmp_x, y,  label=category, linestyle=ls, color=color)
      if len(m) > 0:
          l1 = plt.scatter(tmp_x, y, marker=m, color=color)
      legend = mlines.Line2D([], [], color=color, marker=m,  linestyle=ls,
                            markersize=6, label=category)
      legends.append(legend)

  lg = plt.legend(handles=legends, bbox_to_anchor=(0, 1.2), ncol=2, loc='upper left', prop={'size': fz},frameon=False)
  plt.xlabel('Pipeline-length', fontsize=fz)  
  plt.ylabel(title + suffix, fontsize=fz)  
  for label in (ax.get_xticklabels() + ax.get_yticklabels()):
    label.set_fontsize(fz)
  plt.xticks(x, xx)
  plt.ylim(value_range)
  fn = '{}-{}-bk.pdf'.format(title.lower(), suffix2)
  print("fn ", fn)
  plt.savefig(fn, 
  bbox_extra_artists=(lg,),
  bbox_inches='tight')  

for title, data in data_dic.items():
  #if title == 'Latency':
    draw(data, title)
